Computing congruences of finite inverse semigroups

In this paper we present a novel algorithm for computing a congruence on an inverse semigroup from a collection of generating pairs. This algorithm uses a myriad of techniques from the theories of groups, automata, and inverse semigroups. An initial implementation of this algorithm outperforms existing implementations by several orders of magnitude.

==> anc/fig-TC2.tex <==
\input{preamble}

\begin{tikzpicture}
  \node [style=vertex] (w) at (-5.25, 0) {$\gamma$};
  \node  (1) at (-1.75, 2.75) {};
  \node  (2) at (-0.25, 2.5) {};
  \node  (3) at (0.75, 2) {};
  \node  (4) at (1.5, 3.5) {};
  \node  (5) at (3, 2.5) {};
  \node  (6) at (4.5, 3.75) {};
  \node  (7) at (5.25, 2.75) {};
  \node  [style=vertex] (8) at (7, 0) {$\beta$};
  \node  (10) at (-3, -1) {};
  \node  (11) at (-1.25, -0.5) {};
  \node  (12) at (-0.5, -2.5) {};
  \node  (13) at (1, -1.25) {};
  \node  (14) at (2.25, -2.5) {};
  \node  (15) at (3, -1) {};
  \node  (18) at (1.25, 4.25) {$u$};
  \node  (19) at (1, -2) {$v_1$};
  \node  (20) at (7.3, -1.25) {$b$};
  \node [style=vertex] (21) at (6, -2) {$\gamma$};
  \draw [style=solid black, in=-165, out=75] (w) to (1.center);
  \draw [style=solid black, in=105, out=15] (1.center) to (2.center);
  \draw [style=solid black, in=-135, out=-75, looseness=1.50] (2.center) to (3.center);
  \draw [style=solid black, in=-135, out=60] (3.center) to (4.center);
  \draw [style=solid black, in=-150, out=30, looseness=1.25] (4.center) to (5.center);
  \draw [style=solid black, in=-165, out=45] (5.center) to (6.center);
  \draw [style=solid black, in=165, out=0, looseness=1.25] (6.center) to (7.center);
  \draw [style=solid black, in=90, out=15, looseness=1.75] (7.center) to (8);
  \draw [style=solid black, in=165, out=-75] (w) to (10.center);
  \draw [style=solid black, in=165, out=-15, looseness=1.75] (10.center) to (11.center);
  \draw [style=solid black, in=-165, out=-30, looseness=1.25] (11.center) to (12.center);
  \draw [style=solid black, in=180, out=15, looseness=1.25] (12.center) to (13.center);
  \draw [style=solid black, in=-180, out=15, looseness=1.50] (13.center) to (14.center);
  \draw [style=solid black, in=-165, out=0] (14.center) to (15.center);
  \draw [style=dashed black, out=45, in=-90] (21.east) to (8.south);
  \draw [style=solid black, in=165, out=15, looseness=0.75] (15.center) to (21.west);
\end{tikzpicture}
\end{document}


==> anc/preamble.tex <==
\documentclass{standalone}
\usepackage{xcolor}
\definecolor{color0}{RGB}{255, 0, 255}
\definecolor{color1}{RGB}{0, 127, 255}
\definecolor{color2}{RGB}{255, 127, 0}
\definecolor{color3}{RGB}{255, 0, 255}
\definecolor{color4}{RGB}{0, 0, 255}
\definecolor{color5}{RGB}{0, 255, 0}
\definecolor{color6}{RGB}{255, 128, 0}
\definecolor{color7}{RGB}{255, 0, 0}
\definecolor{color8}{RGB}{0, 128, 255}
\definecolor{color9}{RGB}{128, 255, 0}

\usepackage{tikz}
\usetikzlibrary{decorations}
\usetikzlibrary{arrows}

\tikzstyle{vertex}=[rectangle,
draw,
fill=white,
opacity=1,
text opacity=1,
inner sep=3pt,
thick,
align=center,
minimum size=1.6em]

\tikzstyle{a}=[-angle 90, draw=color0, thick]
\tikzstyle{b}=[-angle 90, draw=color1, thick]
\tikzstyle{c}=[-angle 90, draw=color2, thick]

\pgfdeclaredecoration{sl}{initial}{
  \state{initial}[width=\pgfdecoratedpathlength-1sp]{
    \pgfmoveto{\pgfpointorigin}
  }
  \state{final}{
    \pgflineto{\pgfpointorigin}
  }
}
\pgfarrowsdeclarecombine{aa}{aa}{angle 90}{angle 90}{angle 90}{angle 90}

\tikzstyle{solid black}=[->, draw=black, thick, -angle 90]
\tikzstyle{dashed black}=[->, draw=black, thick, dashed, -angle 90]

\tikzset{arrow/.style={-angle 90, shorten >=2pt, shorten <=2pt}}
\tikzset{parallel_arrow_1/.style={-angle 90,
      decoration={sl,raise=1mm},decorate, shorten >=2pt, shorten <=2pt}}
\tikzset{parallel_arrow_2/.style={-angle 90,
      decoration={sl,raise=-1mm},decorate, shorten >=2pt, shorten <=2pt}}
\tikzset{aarrow/.style={-aa, shorten >=2pt, shorten <=2pt, densely dashed}}
\tikzset{parallel_aarrow_1/.style={-aa,
      decoration={sl,raise=1mm},decorate, shorten >=2pt, shorten <=2pt, densely dashed}}
\tikzset{parallel_aarrow_2/.style={-aa,
      decoration={sl,raise=-1mm},decorate, shorten >=2pt, shorten <=2pt, densely dashed}}

\begin{document}


==> anc/trace-example-1.tikz <==
\input{preamble}

\definecolor{i}{HTML}{FF5733}
\definecolor{q}{HTML}{cccccc}

\begin{tikzpicture}[every node/.style={style=vertex, scale=0.8}]
  %\node (1234)  at (3, 13)   {$1234$};
  \node (1234)  at (-13, 3) {$1234$};

  \node (123) at (-10, 2) {$123$};
  \node (234) at (-11, 3) {$234$};
  \node (124) at (-9, 3)  {$124$};
  \node (134) at (-10, 4) {$134$};

  \node[fill=q] (13) at (-8, 3) {$13$};
  \node[fill=q] (23) at (-7, 4) {$23$};
  \node[fill=q] (34) at (-5, 4) {$34$};
  \node[fill=q] (24) at (-4, 3) {$24$};
  \node[fill=q] (14) at (-5, 2) {$14$};
  \node[fill=q] (12) at (-7, 2) {$12$};

  \node[fill=q] (1) at (-2, 2) {$1$};
  \node[fill=q] (2) at (-2, 4) {$2$};
  \node[fill=q] (3) at (-3, 3) {$3$};
  \node[fill=q] (4) at (-1, 3) {$4$};

  \node[fill=q] (0) at (1, 3) {$\emptyset$};

  \draw [style=a, loop above] (1234) to (1234);
  \draw [style=b, loop below] (1234) to (1234);
  \draw [style=c, arrow] (1234) to (123);

  \draw [style=a, parallel_arrow_1] (123) to (234);
  \draw [style=b, loop below] (123) to (123);
  \draw [style=c, arrow] (123) to (12);

  \draw [style=a, parallel_arrow_1] (234) to (134);
  \draw [style=b, parallel_arrow_2] (234) to (134);
  \draw [style=c, parallel_arrow_1] (234) to (123);

  \draw [style=a, arrow] (134) to (124);
  \draw [style=b, parallel_arrow_1] (134) to (234);
  \draw [style=c, arrow] (134) to (23);

  \draw [style=a, arrow] (124) to (123);
  \draw [style=b, loop below] (124) to (124);
  \draw [style=c, arrow] (124) to (13);

  \draw [style=a, parallel_arrow_1] (12) to (23);
  \draw [style=b, loop below] (12) to (12);

  \draw [style=a, parallel_arrow_1] (23) to (34);
  \draw [style=b, arrow] (23) to (13);
  \draw [style=c, parallel_arrow_1] (23) to (12);

  \draw [style=a, arrow] (34) to (14);
  \draw [style=b, loop above] (34) to (34);
  \draw [style=c, parallel_arrow_1] (34) to (23);

  \draw [style=a, arrow] (14) to (12);
  \draw [style=b, arrow] (14) to (24);
  \draw [style=c, arrow] (14) to (3);

  \draw [style=a, parallel_arrow_1] (24) to (13);
  \draw [style=b, arrow] (24) to (14);
  \draw [style=c, parallel_arrow_2] (24) to (13);

  \draw [style=a, parallel_arrow_2] (13) to (24);
  \draw [style=b, arrow] (13) to (23);
  \draw [style=c, arrow, out=-39] (13) to (2);

  \draw [style=a, arrow, out=105, in=255] (1) to (2);
  \draw [style=b, arrow, out=75, in=285] (1) to (2);
  \draw [style=c, arrow] (1) to (0);

  \draw [style=a, parallel_arrow_1] (2) to (3);
  \draw [style=b, arrow, out=-75, in=-285] (2) to (1);
  \draw [style=c, arrow] (2) to (1);
  
  \draw [style=a, parallel_arrow_1] (3) to (4);
  \draw [style=b, loop below] (3) to (3);
  \draw [style=c, parallel_arrow_1] (3) to (2);
  
  \draw [style=a, arrow] (4) to (1);
  \draw [style=b, loop right] (4) to (4);
  \draw [style=c, parallel_arrow_1] (4) to (3);

  \draw [style=a, loop above] (0) to (0);
  \draw [style=b, loop right] (0) to (0);
  \draw [style=c, loop below] (0) to (0);
\end{tikzpicture}
\end{document}


==> anc/trace-example-2.tikz <==
\input{preamble}

\definecolor{i}{HTML}{FF5733}
\definecolor{q}{HTML}{cccccc}

\begin{tikzpicture}[every node/.style={style=vertex, scale=0.8}]
  \node (1234)  at (-13, 3) {$1234/\rho$};

  \node (123) at (-10, 2) {$123/\rho$};
  \node (234) at (-11, 3) {$234/\rho$};
  \node (124) at (-9, 3)  {$124/\rho$};
  \node (134) at (-10, 4) {$134/\rho$};

  \node[fill=q] (0) at (-7, 3) {$\emptyset/\rho$};

  \draw [style=a, loop above] (1234) to (1234);
  \draw [style=b, loop below] (1234) to (1234);
  \draw [style=c, arrow] (1234) to (123);

  \draw [style=a, parallel_arrow_1] (123) to (234);
  \draw [style=b, loop below] (123) to (123);
  \draw [style=c, arrow, in=-135, out=0] (123) to (0);

  \draw [style=a, parallel_arrow_1] (234) to (134);
  \draw [style=b, parallel_arrow_2] (234) to (134);
  \draw [style=c, parallel_arrow_1] (234) to (123);

  \draw [style=a, arrow] (134) to (124);
  \draw [style=b, parallel_arrow_1] (134) to (234);
  \draw [style=c, arrow, in=135, out=0] (134) to (0);

  \draw [style=a, arrow] (124) to (123);
  \draw [style=b, loop below] (124) to (124);
  \draw [style=c, arrow] (124) to (0);

  \draw [style=a, loop above] (0) to (0);
  \draw [style=b, loop right] (0) to (0);
  \draw [style=c, loop below] (0) to (0);
\end{tikzpicture}
\end{document}

